Apollo: An Adaptive Parameter-wise Diagonal Quasi-Newton Method for Nonconvex Stochastic Optimization

In this paper, we introduce Apollo, a quasi-Newton method for nonconvex stochastic optimization, which dynamically incorporates the curvature of the loss function by approximating the Hessian via a diagonal matrix. Importantly, the update and storage of the diagonal approximation of Hessian is as efficient as adaptive first-order optimization methods with linear complexity for both time and memory. To handle nonconvexity, we replace the Hessian with its rectified absolute value, which is guaranteed to be positive-definite. Experiments on three tasks of vision and language show that Apollo achieves significant improvements over other stochastic optimization methods, including SGD and variants of Adam, in term of both convergence speed and generalization performance. The implementation of the algorithm is available at https://github.com/XuezheMax/apollo.

==> figs/plot_classify.py <==
import sys
import os

import json
import numpy as np
from scipy.interpolate import make_interp_spline, BSpline
import matplotlib.pyplot as plt


def smooth(x, step):
	n = len(x)
	x_new = np.zeros_like(x)
	for i in range(n):
		if i < step:
			x_new[i] = x[0:i+1].mean()
		else:
			x_new[i] = x[i+1-step:i+1].mean()
	return x_new

def load_values(model_path, step):
	train_loss = []
	test_acc = []
	print(model_path)
	for run in range(1, 6):
		values = json.load(open(os.path.join(model_path, 'values.run{}.json'.format(run)), 'r'))
		train_loss.append(values['train loss'])
		test_acc.append(values['test acc'])

	train_loss = np.array(train_loss)
	test_acc = np.array(test_acc)
	
	train_loss_mean = train_loss.mean(axis=0)
	train_loss_std = train_loss.std(axis=0)

	test_acc_mean = test_acc.mean(axis=0)
	test_acc_std = test_acc.std(axis=0)

	train_loss_smoothed = smooth(train_loss_mean, step=step)
	test_acc_smoothed = smooth(test_acc_mean, step=step)

	return train_loss_mean, train_loss_smoothed, test_acc_mean, test_acc_smoothed


names = ['SGD', 'Adam', 'RAdam', 'Adam-adj', 'RAdam-adj', 'Apollo']
colors = ['purple', 'orange', 'limegreen', 'red', 'g', 'b']

fig, axes = plt.subplots(2, 4, figsize=(36.0, 14.0))
linewidth = 4
fontsize = 36
labelsize = 32
ticksize = 28
opacity = 0.25

# milestones
models = ['cifar10/convergence/sgd_wd5e-4_schd_warmup0', 'cifar10/convergence/adamw_wd5e-4_schd_warmup0', 'cifar10/convergence/radamw_wd5e-4_schd_warmup0',
          'cifar10/convergence/adamw_wd2.5e-1_schd_warmup0', 'cifar10/convergence/radamw_wd2.5e-1_schd_warmup0', 
		  'cifar10/convergence/apollo_rho0.5_wd5e-4_milestone_warmup100']

train_losses = []
test_accs = []
train_losses_smoothed = []
test_accs_smoothed = []

for model in models:
	train_loss, train_loss_smoothed, test_acc, test_acc_smoothed = load_values(model, step=5)
	train_losses.append(train_loss)
	test_accs.append(test_acc)
	train_losses_smoothed.append(train_loss_smoothed)
	test_accs_smoothed.append(test_acc_smoothed)

ax_train_loss = axes[0, 0]
ax_test_acc = axes[0, 1]

x = list(range(1, 165))
for idx, (loss, loss_smoothed) in enumerate(zip(train_losses, train_losses_smoothed)):
	# smoothed line
	ax_train_loss.plot(x, loss_smoothed, color=colors[idx], lw=linewidth, label=names[idx])
	# real line
	ax_train_loss.plot(x, loss, color=colors[idx], lw=linewidth, alpha=opacity)

for idx, (acc, acc_smoothed) in enumerate(zip(test_accs, test_accs_smoothed)):
	# smoothed line
	ax_test_acc.plot(x, acc_smoothed, color=colors[idx], lw=linewidth)
	# real line
	ax_test_acc.plot(x, acc, color=colors[idx], lw=linewidth, alpha=opacity)

ax_train_loss.grid()
ax_test_acc.grid()

ax_train_loss.set_title(label='Training loss (milestone)', fontsize=fontsize)
ax_train_loss.set_xlabel(xlabel='Epochs', fontsize=labelsize)
ax_train_loss.set_xticklabels(list(range(0, 165, 20)), fontsize=ticksize)
ax_train_loss.set_xlim(0, 170)
ax_train_loss.set_yticklabels([0., 0.1, 0.2, 0.3, 0.4, 0.5, 0.6], fontsize=ticksize)
ax_train_loss.set_ylim(0, 0.6)

ax_test_acc.set_title(label='Test accuracy (milestone)', fontsize=fontsize)
ax_test_acc.set_xlabel(xlabel='Epochs', fontsize=labelsize)
ax_test_acc.set_xticklabels(list(range(0, 165, 20)), fontsize=ticksize)
ax_test_acc.set_xlim(0, 170)
ax_test_acc.set_yticklabels(list(range(70, 100, 5)), fontsize=ticksize)
ax_test_acc.set_ylim(70, 95)


# cosine
models = ['cifar10/convergence/sgd_wd5e-4_cosine_warmup0', 'cifar10/convergence/adamw_wd5e-4_cosine_warmup0', 'cifar10/convergence/radamw_wd5e-4_cosine_warmup0', 
          'cifar10/convergence/adamw_wd2.5e-1_cosine_warmup0', 'cifar10/convergence/radamw_wd2.5e-1_cosine_warmup0', 
          'cifar10/convergence/apollo_rho0.5_wd5e-4_cosine_warmup100']

train_losses = []
test_accs = []
train_losses_smoothed = []
test_accs_smoothed = []

for model in models:
	train_loss, train_loss_smoothed, test_acc, test_acc_smoothed = load_values(model, step=5)
	train_losses.append(train_loss)
	test_accs.append(test_acc)
	train_losses_smoothed.append(train_loss_smoothed)
	test_accs_smoothed.append(test_acc_smoothed)

ax_train_loss = axes[1, 0]
ax_test_acc = axes[1, 1]

x = list(range(1, 201))
for idx, (loss, loss_smoothed) in enumerate(zip(train_losses, train_losses_smoothed)):
	# smoothed line
	ax_train_loss.plot(x, loss_smoothed, color=colors[idx], lw=linewidth)
	# real line
	ax_train_loss.plot(x, loss, color=colors[idx], lw=linewidth, alpha=opacity)

for idx, (acc, acc_smoothed) in enumerate(zip(test_accs, test_accs_smoothed)):
	# smoothed line
	ax_test_acc.plot(x, acc_smoothed, color=colors[idx], lw=linewidth)
	# real line
	ax_test_acc.plot(x, acc, color=colors[idx], lw=linewidth, alpha=opacity)

ax_train_loss.grid()
ax_test_acc.grid()

ax_train_loss.set_title(label='Training loss (cosine)', fontsize=fontsize)
ax_train_loss.set_xlabel(xlabel='Epochs', fontsize=labelsize)
ax_train_loss.set_xticks(list(range(0, 201, 25)))
ax_train_loss.set_xticklabels(list(range(0, 201, 25)), fontsize=ticksize)
ax_train_loss.set_xlim(0, 200)
ax_train_loss.set_yticklabels([0., 0.1, 0.2, 0.3, 0.4, 0.5, 0.6], fontsize=ticksize)
ax_train_loss.set_ylim(0, 0.6)

ax_test_acc.set_title(label='Test accuracy (cosine)', fontsize=fontsize)
ax_test_acc.set_xlabel(xlabel='Epochs', fontsize=labelsize)
ax_test_acc.set_xticks(list(range(0, 201, 25)))
ax_test_acc.set_xticklabels(list(range(0, 201, 25)), fontsize=ticksize)
ax_test_acc.set_xlim(0, 200)
ax_test_acc.set_yticklabels(list(range(70, 100, 5)), fontsize=ticksize)
ax_test_acc.set_ylim(70, 95)

# milestones
models = ['imagenet/resnext50/sgd/resnext50_wd2e-4_milestone_warmup0', 
          'imagenet/resnext50/adamw/resnext50_wd2e-4_milestone_warmup0', 'imagenet/resnext50/radamw/resnext50_wd2e-4_milestone_warmup0',
          'imagenet/resnext50/adamw/resnext50_wd1e-1_milestone_warmup0', 'imagenet/resnext50/radamw/resnext50_wd1e-1_milestone_warmup0',
		  'imagenet/resnext50/apollo/resnext50_rho0.5_eps1e-4_wd2e-4_milestone_warmup100']

train_losses = []
test_accs = []
train_losses_smoothed = []
test_accs_smoothed = []

for model in models:
	train_loss, train_loss_smoothed, test_acc, test_acc_smoothed = load_values(model, step=3)
	train_losses.append(train_loss)
	test_accs.append(test_acc)
	train_losses_smoothed.append(train_loss_smoothed)
	test_accs_smoothed.append(test_acc_smoothed)

ax_train_loss = axes[0, 2]
ax_test_acc = axes[0, 3]

x = list(range(1, 121))
for idx, (loss, loss_smoothed) in enumerate(zip(train_losses, train_losses_smoothed)):
	# smoothed line
	ax_train_loss.plot(x, loss_smoothed, color=colors[idx], lw=linewidth)
	# real line
	ax_train_loss.plot(x, loss, color=colors[idx], lw=linewidth, alpha=opacity)

for idx, (acc, acc_smoothed) in enumerate(zip(test_accs, test_accs_smoothed)):
	# smoothed line
	ax_test_acc.plot(x, acc_smoothed, color=colors[idx], lw=linewidth)
	# real line
	ax_test_acc.plot(x, acc, color=colors[idx], lw=linewidth, alpha=opacity)

ax_train_loss.grid()
ax_test_acc.grid()

ax_train_loss.set_title(label='Training loss (milestone)', fontsize=fontsize)
ax_train_loss.set_xlabel(xlabel='Epochs', fontsize=labelsize)
ax_train_loss.set_xticklabels(list(range(0, 121, 20)), fontsize=ticksize)
ax_train_loss.set_xlim(0, 120)
ax_train_loss.set_yticklabels([0.5, 1.0, 1.5, 2.0, 2.5, 3.0], fontsize=ticksize)
ax_train_loss.set_ylim(0.5, 3.0)

ax_test_acc.set_title(label='Test accuracy (milestone)', fontsize=fontsize)
ax_test_acc.set_xlabel(xlabel='Epochs', fontsize=labelsize)
ax_test_acc.set_xticklabels(list(range(0, 121, 20)), fontsize=ticksize)
ax_test_acc.set_xlim(0, 120)
ax_test_acc.set_yticks(list(range(40, 85, 8)))
ax_test_acc.set_yticklabels(list(range(40, 85, 8)), fontsize=ticksize)
ax_test_acc.set_ylim(40, 80)

# cosine
models = ['imagenet/resnext50/sgd/resnext50_wd2e-4_cosine_warmup0', 
          'imagenet/resnext50/adamw/resnext50_wd2e-4_cosine_warmup0', 'imagenet/resnext50/radamw/resnext50_wd2e-4_cosine_warmup0',
          'imagenet/resnext50/adamw/resnext50_wd1e-1_cosine_warmup0', 'imagenet/resnext50/radamw/resnext50_wd1e-1_cosine_warmup0',
		  'imagenet/resnext50/apollo/resnext50_rho0.5_eps1e-4_wd2e-4_cosine_warmup100']

train_losses = []
test_accs = []

train_losses = []
test_accs = []
train_losses_smoothed = []
test_accs_smoothed = []

for model in models:
	train_loss, train_loss_smoothed, test_acc, test_acc_smoothed = load_values(model, step=3)
	train_losses.append(train_loss)
	test_accs.append(test_acc)
	train_losses_smoothed.append(train_loss_smoothed)
	test_accs_smoothed.append(test_acc_smoothed)

ax_train_loss = axes[1, 2]
ax_test_acc = axes[1, 3]

x = list(range(1, 121))
for idx, (loss, loss_smoothed) in enumerate(zip(train_losses, train_losses_smoothed)):
	# smoothed line
	ax_train_loss.plot(x, loss_smoothed, color=colors[idx], lw=linewidth)
	# real line
	ax_train_loss.plot(x, loss, color=colors[idx], lw=linewidth, alpha=opacity)

for idx, (acc, acc_smoothed) in enumerate(zip(test_accs, test_accs_smoothed)):
	# smoothed line
	ax_test_acc.plot(x, acc_smoothed, color=colors[idx], lw=linewidth)
	# real line
	ax_test_acc.plot(x, acc, color=colors[idx], lw=linewidth, alpha=opacity)

ax_train_loss.grid()
ax_test_acc.grid()

ax_train_loss.set_title(label='Training loss (cosine)', fontsize=fontsize)
ax_train_loss.set_xlabel(xlabel='Epochs', fontsize=labelsize)
ax_train_loss.set_xticklabels(list(range(0, 121, 20)), fontsize=ticksize)
ax_train_loss.set_xlim(0, 120)
ax_train_loss.set_yticklabels([0.5, 1.0, 1.5, 2.0, 2.5, 3.0], fontsize=ticksize)
ax_train_loss.set_ylim(0.5, 3.0)

ax_test_acc.set_title(label='Test accuracy (cosine)', fontsize=fontsize)
ax_test_acc.set_xlabel(xlabel='Epochs', fontsize=labelsize)
ax_test_acc.set_xticklabels(list(range(0, 121, 20)), fontsize=ticksize)
ax_test_acc.set_xlim(0, 120)
ax_test_acc.set_yticks(list(range(40, 85, 8)))
ax_test_acc.set_yticklabels(list(range(40, 85, 8)), fontsize=ticksize)
ax_test_acc.set_ylim(40, 80)


fig.tight_layout(h_pad=4)
line = plt.Line2D([0.5, 0.5],[0.01, 0.95], transform=fig.transFigure, color="black", lw=5)
fig.add_artist(line)
fig.suptitle(' ' * 3 + 'CIFAR-10' + (' ' * 98) + 'ImageNet', x=0.5, y=0.035, fontsize=fontsize)

plt.subplots_adjust(bottom=0.09, top=0.91)
plt.figlegend(loc='upper center', ncol=6, labelspacing=0.5, columnspacing=5., fancybox=False, shadow=False, fontsize=fontsize, edgecolor='w',
              borderpad=0, borderaxespad=0.1)
fig.savefig('classify.png')



==> figs/plot_lr.py <==
import sys
import os

import json
import numpy as np
from scipy.interpolate import make_interp_spline, BSpline
import matplotlib.pyplot as plt


def smooth(x, step):
    n = len(x)
    x_new = np.zeros_like(x)
    for i in range(n):
        if i < step:
            x_new[i] = x[0:i+1].mean()
        else:
            x_new[i] = x[i+1-step:i+1].mean()
    return x_new

def load_values(model_path, step):
    train_loss = []
    test_acc = []
    print(model_path)
    for run in range(1, 6):
        values = json.load(open(os.path.join(model_path, 'values.run{}.json'.format(run)), 'r'))
        train_loss.append(values['train loss'])
        test_acc.append(values['test acc'])

    train_loss = np.array(train_loss)
    test_acc = np.array(test_acc)
    
    train_loss_mean = train_loss.mean(axis=0)
    train_loss_std = train_loss.std(axis=0)

    test_acc_mean = test_acc.mean(axis=0)
    test_acc_std = test_acc.std(axis=0)

    train_loss_smoothed = smooth(train_loss_mean, step=step)
    test_acc_smoothed = smooth(test_acc_mean, step=step)

    return train_loss_mean, train_loss_smoothed, test_acc_mean, test_acc_smoothed


names = [r'$\alpha = 0.2$', r'$\alpha = 1.0$', r'$\alpha = 2.0$', r'$\alpha = 10.0$']
colors = ['red', 'b', 'g', 'orange']

fig, axes = plt.subplots(2, 4, figsize=(36.0, 14.0))
linewidth = 4
fontsize = 36
labelsize = 32
ticksize = 28
opacity = 0.25


models = ['cifar10/lr/sgd/sgd_lr0.02', 'cifar10/lr/sgd/sgd_lr0.1', 'cifar10/lr/sgd/sgd_lr0.2', 'cifar10/lr/sgd/sgd_lr1.0']

train_losses = []
test_accs = []
train_losses_smoothed = []
test_accs_smoothed = []

for model in models:
    train_loss, train_loss_smoothed, test_acc, test_acc_smoothed = load_values(model, step=5)
    train_losses.append(train_loss)
    test_accs.append(test_acc)
    train_losses_smoothed.append(train_loss_smoothed)
    test_accs_smoothed.append(test_acc_smoothed)

ax_train = axes[0, 0]
ax_test = axes[1, 0]

x = list(range(1, 165))
for idx, (loss, loss_smoothed) in enumerate(zip(train_losses, train_losses_smoothed)):
    # smoothed line
    ax_train.plot(x, loss_smoothed, color=colors[idx], lw=linewidth, label=names[idx])
    # real line
    ax_train.plot(x, loss, color=colors[idx], lw=linewidth, alpha=opacity)

for idx, (acc, acc_smoothed) in enumerate(zip(test_accs, test_accs_smoothed)):
    # smoothed line
    ax_test.plot(x, acc_smoothed, color=colors[idx], lw=linewidth)
    # real line
    ax_test.plot(x, acc, color=colors[idx], lw=linewidth, alpha=opacity)

ax_train.grid()
ax_test.grid()

ax_train.set_title(label=r'SGD', fontsize=fontsize)
ax_train.set_xticks(list(range(0, 165, 20)))
ax_train.set_xlim(0, 170)
#ax_train.set_ylabel(ylabel='Training Loss', fontsize=labelsize)
ax_train.set_yticks([0., 0.1, 0.2, 0.3, 0.4, 0.5, 0.6])
ax_train.set_ylim(0, 0.6)
ax_train.tick_params(axis='both', labelsize=ticksize)

ax_test.set_xticks(list(range(0, 165, 20)))
ax_test.set_xlim(0,170)
#ax_test.set_ylabel(ylabel='Test Accuracy', fontsize=labelsize)
ax_test.set_yticks(list(range(70, 100, 5)))
ax_test.set_ylim(70, 95)
ax_test.tick_params(axis='both', labelsize=ticksize)


models = ['cifar10/lr/adamw/adamw_lr0.0002', 'cifar10/lr/adamw/adamw_lr0.001', 'cifar10/lr/adamw/adamw_lr0.002', 'cifar10/lr/adamw/adamw_lr0.001']

train_losses = []
test_accs = []
train_losses_smoothed = []
test_accs_smoothed = []

for model in models:
    train_loss, train_loss_smoothed, test_acc, test_acc_smoothed = load_values(model, step=5)
    train_losses.append(train_loss)
    test_accs.append(test_acc)
    train_losses_smoothed.append(train_loss_smoothed)
    test_accs_smoothed.append(test_acc_smoothed)

ax_train = axes[0, 1]
ax_test = axes[1, 1]

x = list(range(1, 165))
for idx, (loss, loss_smoothed) in enumerate(zip(train_losses, train_losses_smoothed)):
    # smoothed line
    ax_train.plot(x, loss_smoothed, color=colors[idx], lw=linewidth)
    # real line
    ax_train.plot(x, loss, color=colors[idx], lw=linewidth, alpha=opacity)

for idx, (acc, acc_smoothed) in enumerate(zip(test_accs, test_accs_smoothed)):
    # smoothed line
    ax_test.plot(x, acc_smoothed, color=colors[idx], lw=linewidth)
    # real line
    ax_test.plot(x, acc, color=colors[idx], lw=linewidth, alpha=opacity)

ax_train.grid()
ax_test.grid()

ax_train.set_title(label=r'Adam', fontsize=fontsize)
ax_train.set_xticks(list(range(0, 165, 20)))
ax_train.set_xlim(0, 170)
#ax_train.set_ylabel(ylabel='Training Loss', fontsize=labelsize)
ax_train.set_yticks([0., 0.1, 0.2, 0.3, 0.4, 0.5, 0.6])
ax_train.set_ylim(0, 0.6)
ax_train.tick_params(axis='both', labelsize=ticksize)

ax_test.set_xticks(list(range(0, 165, 20)))
ax_test.set_xlim(0,170)
#ax_test.set_ylabel(ylabel='Test Accuracy', fontsize=labelsize)
ax_test.set_yticks(list(range(70, 100, 5)))
ax_test.set_ylim(70, 95)
ax_test.tick_params(axis='both', labelsize=ticksize)


models = ['cifar10/lr/radamw/radamw_lr0.0002', 'cifar10/lr/radamw/radamw_lr0.001', 'cifar10/lr/radamw/radamw_lr0.002', 'cifar10/lr/radamw/radamw_lr0.001']

train_losses = []
test_accs = []
train_losses_smoothed = []
test_accs_smoothed = []

for model in models:
    train_loss, train_loss_smoothed, test_acc, test_acc_smoothed = load_values(model, step=5)
    train_losses.append(train_loss)
    test_accs.append(test_acc)
    train_losses_smoothed.append(train_loss_smoothed)
    test_accs_smoothed.append(test_acc_smoothed)

ax_train = axes[0, 2]
ax_test = axes[1, 2]

x = list(range(1, 165))
for idx, (loss, loss_smoothed) in enumerate(zip(train_losses, train_losses_smoothed)):
    # smoothed line
    ax_train.plot(x, loss_smoothed, color=colors[idx], lw=linewidth)
    # real line
    ax_train.plot(x, loss, color=colors[idx], lw=linewidth, alpha=opacity)

for idx, (acc, acc_smoothed) in enumerate(zip(test_accs, test_accs_smoothed)):
    # smoothed line
    ax_test.plot(x, acc_smoothed, color=colors[idx], lw=linewidth)
    # real line
    ax_test.plot(x, acc, color=colors[idx], lw=linewidth, alpha=opacity)

ax_train.grid()
ax_test.grid()

ax_train.set_title(label=r'RAdam', fontsize=fontsize)
ax_train.set_xticks(list(range(0, 165, 20)))
ax_train.set_xlim(0, 170)
#ax_train.set_ylabel(ylabel='Training Loss', fontsize=labelsize)
ax_train.set_yticks([0., 0.1, 0.2, 0.3, 0.4, 0.5, 0.6])
ax_train.set_ylim(0, 0.6)
ax_train.tick_params(axis='both', labelsize=ticksize)

ax_test.set_xticks(list(range(0, 165, 20)))
ax_test.set_xlim(0,170)
#ax_test.set_ylabel(ylabel='Test Accuracy', fontsize=labelsize)
ax_test.set_yticks(list(range(70, 100, 5)))
ax_test.set_ylim(70, 95)
ax_test.tick_params(axis='both', labelsize=ticksize)


models = ['cifar10/lr/apollo/apollo_rho0.1', 'cifar10/lr/apollo/apollo_rho0.5', 'cifar10/lr/apollo/apollo_rho1.0', 'cifar10/lr/apollo/apollo_rho5.0']

train_losses = []
test_accs = []
train_losses_smoothed = []
test_accs_smoothed = []

for model in models:
    train_loss, train_loss_smoothed, test_acc, test_acc_smoothed = load_values(model, step=5)
    train_losses.append(train_loss)
    test_accs.append(test_acc)
    train_losses_smoothed.append(train_loss_smoothed)
    test_accs_smoothed.append(test_acc_smoothed)

ax_train = axes[0, 3]
ax_test = axes[1, 3]

x = list(range(1, 165))
for idx, (loss, loss_smoothed) in enumerate(zip(train_losses, train_losses_smoothed)):
    # smoothed line
    ax_train.plot(x, loss_smoothed, color=colors[idx], lw=linewidth)
    # real line
    ax_train.plot(x, loss, color=colors[idx], lw=linewidth, alpha=opacity)

for idx, (acc, acc_smoothed) in enumerate(zip(test_accs, test_accs_smoothed)):
    # smoothed line
    ax_test.plot(x, acc_smoothed, color=colors[idx], lw=linewidth)
    # real line
    ax_test.plot(x, acc, color=colors[idx], lw=linewidth, alpha=opacity)

ax_train.grid()
ax_test.grid()

ax_train.set_title(label=r'Apollo', fontsize=fontsize)
ax_train.set_xticks(list(range(0, 165, 20)))
ax_train.set_xlim(0, 170)
#ax_train.set_ylabel(ylabel='Training Loss', fontsize=labelsize)
ax_train.set_yticks([0., 0.1, 0.2, 0.3, 0.4, 0.5, 0.6])
ax_train.set_ylim(0, 0.6)
ax_train.tick_params(axis='both', labelsize=ticksize)

ax_test.set_xticks(list(range(0, 165, 20)))
ax_test.set_xlim(0,170)
#ax_test.set_ylabel(ylabel='Test Accuracy', fontsize=labelsize)
ax_test.set_yticks(list(range(70, 100, 5)))
ax_test.set_ylim(70, 95)
ax_test.tick_params(axis='both', labelsize=ticksize)

fig.tight_layout(h_pad=4)
fig.text(x=0.005, y=0.17, s='Test  Accuracy' + (' ' * 24) + 'Training  Loss' , rotation='vertical', fontsize=labelsize)
plt.subplots_adjust(bottom=0.09, left=0.04)
plt.figlegend(loc='lower center', ncol=4, labelspacing=0.5, columnspacing=5., fancybox=False, shadow=False, fontsize=fontsize, edgecolor='w',
              borderpad=0, borderaxespad=0.1)
fig.savefig('lr.png')



==> figs/plot_wd.py <==
import sys
import os

import json
import numpy as np
import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec


def smooth(x, step):
    n = len(x)
    x_new = np.zeros_like(x)
    for i in range(n):
        if i < step:
            x_new[i] = x[0:i+1].mean()
        else:
            x_new[i] = x[i+1-step:i+1].mean()
    return x_new

def load_values(model_path, step=5):
    train_loss = []
    test_acc = []
    print(model_path)
    for run in range(1, 6):
        values = json.load(open(os.path.join(model_path, 'values.run{}.json'.format(run)), 'r'))
        train_loss.append(values['train loss'])
        test_acc.append(values['test acc'])

    train_loss = np.array(train_loss)
    test_acc = np.array(test_acc)
    
    train_loss_mean = train_loss.mean(axis=0)
    train_loss_std = train_loss.std(axis=0)

    test_acc_mean = test_acc.mean(axis=0)
    test_acc_std = test_acc.std(axis=0)

    train_loss_smoothed = smooth(train_loss_mean, step=step)
    test_acc_smoothed = smooth(test_acc_mean, step=step)

    return train_loss_mean, train_loss_smoothed, test_acc_mean, test_acc_smoothed


names = ['SGD', 'Adam-adj', 'RAdam-adj', 'Apollo']
colors = ['purple', 'red', 'g', 'blue']

decay_rates = ['1e-4', '3e-4', '5e-4', '7e-4', '9e-4']

linewidth = 4
fontsize = 32
labelsize = 28
ticksize = 24
markersize = 11
opacity = 0.25

fig = plt.figure(figsize=(60, 17.0))
gs = gridspec.GridSpec(nrows=2, ncols=6, width_ratios=[1, 1, 1, 1, 1, 1])


# milestone
sgd = ['cifar10/wd/sgd/sgd_wd1e-4_schd_warmup0', 
        #'cifar10/wd/sgd/sgd_wd2e-4_schd_warmup0', 
        'cifar10/wd/sgd/sgd_wd3e-4_schd_warmup0', 
        #'cifar10/wd/sgd/sgd_wd4e-4_schd_warmup0', 
        'cifar10/wd/sgd/sgd_wd5e-4_schd_warmup0', 
        #'cifar10/wd/sgd/sgd_wd6e-4_schd_warmup0',
        'cifar10/wd/sgd/sgd_wd7e-4_schd_warmup0', 
        #'cifar10/wd/sgd/sgd_wd8e-4_schd_warmup0', 
        'cifar10/wd/sgd/sgd_wd9e-4_schd_warmup0',
        #'cifar10/wd/sgd/sgd_wd1e-3_schd_warmup0'
       ]

adamw = ['cifar10/wd/adamw/adamw_lr1e-3_wd5e-2_schd_warmup0', 
         #'cifar10/wd/adamw/adamw_lr1e-3_wd1e-1_schd_warmup0', 
         'cifar10/wd/adamw/adamw_lr1e-3_wd1.5e-1_schd_warmup0',
         #'cifar10/wd/adamw/adamw_lr1e-3_wd2e-1_schd_warmup0', 
         'cifar10/wd/adamw/adamw_lr1e-3_wd2.5e-1_schd_warmup0', 
         #'cifar10/wd/adamw/adamw_lr1e-3_wd3e-1_schd_warmup0',
         'cifar10/wd/adamw/adamw_lr1e-3_wd3.5e-1_schd_warmup0', 
         #'cifar10/wd/adamw/adamw_lr1e-3_wd4e-1_schd_warmup0', 
         'cifar10/wd/adamw/adamw_lr1e-3_wd4.5e-1_schd_warmup0',
         #'cifar10/wd/adamw/adamw_lr1e-3_wd5e-1_schd_warmup0'
        ]

radamw = ['cifar10/wd/radamw/radamw_lr1e-3_wd5e-2_schd_warmup0', 
          #'cifar10/wd/radamw/radamw_lr1e-3_wd1e-1_schd_warmup0', 
          'cifar10/wd/radamw/radamw_lr1e-3_wd1.5e-1_schd_warmup0',
          #'cifar10/wd/radamw/radamw_lr1e-3_wd2e-1_schd_warmup0', 
          'cifar10/wd/radamw/radamw_lr1e-3_wd2.5e-1_schd_warmup0', 
          #'cifar10/wd/radamw/radamw_lr1e-3_wd3e-1_schd_warmup0',
          'cifar10/wd/radamw/radamw_lr1e-3_wd3.5e-1_schd_warmup0', 
          #'cifar10/wd/radamw/radamw_lr1e-3_wd4e-1_schd_warmup0', 
          'cifar10/wd/radamw/radamw_lr1e-3_wd4.5e-1_schd_warmup0',
          #'cifar10/wd/radamw/radamw_lr1e-3_wd5e-1_schd_warmup0'
         ]

apollo = ['cifar10/wd/apollo/apollo_rho0.5_wd1e-4_milestone_warmup100', 
          # 'cifar10/wd/apollo/apollo_rho0.5_wd2e-4_milestone_warmup100', 
          'cifar10/wd/apollo/apollo_rho0.5_wd3e-4_milestone_warmup100', 
          # 'cifar10/wd/apollo/apollo_rho0.5_wd4e-4_milestone_warmup100', 
          'cifar10/wd/apollo/apollo_rho0.5_wd5e-4_milestone_warmup100', 
          # 'cifar10/wd/apollo/apollo_rho0.5_wd6e-4_milestone_warmup100', 
          'cifar10/wd/apollo/apollo_rho0.5_wd7e-4_milestone_warmup100', 
          # 'cifar10/wd/apollo/apollo_rho0.5_wd8e-4_milestone_warmup100', 
          'cifar10/wd/apollo/apollo_rho0.5_wd9e-4_milestone_warmup100', 
          # 'cifar10/wd/apollo/apollo_rho0.5_wd1e-3_milestone_warmup100', 
        ]


sgd_losses = [load_values(model)[0] for model in sgd]
sgd_smoothed_losses = [load_values(model)[1] for model in sgd]
adamw_losses = [load_values(model)[0] for model in adamw]
adamw_smoothed_losses = [load_values(model)[1] for model in adamw]
radamw_losses = [load_values(model)[0] for model in radamw]
radamw_smoothed_losses = [load_values(model)[1] for model in radamw]
apollo_losses = [load_values(model)[0] for model in apollo]
apollo_smoothed_losses = [load_values(model)[1] for model in apollo]

losses = [sgd_losses, adamw_losses, radamw_losses, apollo_losses]
smoothed_losses = [sgd_smoothed_losses, adamw_smoothed_losses, radamw_smoothed_losses, apollo_smoothed_losses]


x = list(range(1, 165))
for i in range(5):
    ax = fig.add_subplot(gs[0, i])
    ax.grid()
    ax.set_title(label='Training loss (decay rate={})'.format(decay_rates[i]), fontsize=fontsize)
    ax.set_xlabel(xlabel='Epochs', fontsize=labelsize)
    ax.set_xticks(list(range(0, 165, 20)))
    ax.set_xticklabels(list(range(0, 165, 20)), fontsize=ticksize)
    ax.set_xlim(0, 170)
    ax.set_yticks([0., 0.1, 0.2, 0.3, 0.4, 0.5, 0.6])
    ax.set_yticklabels([0., 0.1, 0.2, 0.3, 0.4, 0.5, 0.6], fontsize=ticksize)
    ax.set_ylim(0, 0.6)

    for idx, (loss, smoothed_loss) in enumerate(zip(losses, smoothed_losses)):
        if i == 0:
            ax.plot(x, smoothed_loss[i], color=colors[idx], lw=linewidth, label=names[idx])
            ax.plot(x, loss[i], color=colors[idx], lw=linewidth, alpha=opacity)
        else:
            ax.plot(x, smoothed_loss[i], color=colors[idx], lw=linewidth)
            ax.plot(x, loss[i], color=colors[idx], lw=linewidth, alpha=opacity)


# cosine
sgd = ['cifar10/wd/sgd/sgd_wd1e-4_cosine_warmup0', 
        #'cifar10/wd/sgd/sgd_wd2e-4_cosine_warmup0', 
        'cifar10/wd/sgd/sgd_wd3e-4_cosine_warmup0', 
        #'cifar10/wd/sgd/sgd_wd4e-4_cosine_warmup0', 
        'cifar10/wd/sgd/sgd_wd5e-4_cosine_warmup0', 
        #'cifar10/wd/sgd/sgd_wd6e-4_cosine_warmup0',
        'cifar10/wd/sgd/sgd_wd7e-4_cosine_warmup0', 
        #'cifar10/wd/sgd/sgd_wd8e-4_cosine_warmup0', 
        'cifar10/wd/sgd/sgd_wd9e-4_cosine_warmup0',
        #'cifar10/wd/sgd/sgd_wd1e-3_cosine_warmup0'
        ]

adamw = ['cifar10/wd/adamw/adamw_lr1e-3_wd5e-2_cosine_warmup0', 
         #'cifar10/wd/adamw/adamw_lr1e-3_wd1e-1_cosine_warmup0', 
         'cifar10/wd/adamw/adamw_lr1e-3_wd1.5e-1_cosine_warmup0',
         #'cifar10/wd/adamw/adamw_lr1e-3_wd2e-1_cosine_warmup0', 
         'cifar10/wd/adamw/adamw_lr1e-3_wd2.5e-1_cosine_warmup0', 
         #'cifar10/wd/adamw/adamw_lr1e-3_wd3e-1_cosine_warmup0',
         'cifar10/wd/adamw/adamw_lr1e-3_wd3.5e-1_cosine_warmup0', 
         #'cifar10/wd/adamw/adamw_lr1e-3_wd4e-1_cosine_warmup0', 
         'cifar10/wd/adamw/adamw_lr1e-3_wd4.5e-1_cosine_warmup0',
         #'cifar10/wd/adamw/adamw_lr1e-3_wd5e-1_cosine_warmup0'
         ]

radamw = ['cifar10/wd/radamw/radamw_lr1e-3_wd5e-2_cosine_warmup0', 
          #'cifar10/wd/radamw/radamw_lr1e-3_wd1e-1_cosine_warmup0', 
          'cifar10/wd/radamw/radamw_lr1e-3_wd1.5e-1_cosine_warmup0',
          #'cifar10/wd/radamw/radamw_lr1e-3_wd2e-1_cosine_warmup0', 
          'cifar10/wd/radamw/radamw_lr1e-3_wd2.5e-1_cosine_warmup0', 
          #'cifar10/wd/radamw/radamw_lr1e-3_wd3e-1_cosine_warmup0',
          'cifar10/wd/radamw/radamw_lr1e-3_wd3.5e-1_cosine_warmup0', 
          #'cifar10/wd/radamw/radamw_lr1e-3_wd4e-1_cosine_warmup0', 
          'cifar10/wd/radamw/radamw_lr1e-3_wd4.5e-1_cosine_warmup0',
          #'cifar10/wd/radamw/radamw_lr1e-3_wd5e-1_cosine_warmup0'
         ]

apollo = ['cifar10/wd/apollo/apollo_rho0.5_wd1e-4_cosine_warmup100', 
          # 'cifar10/wd/apollo/apollo_rho0.5_wd2e-4_cosine_warmup100', 
          'cifar10/wd/apollo/apollo_rho0.5_wd3e-4_cosine_warmup100', 
          # 'cifar10/wd/apollo/apollo_rho0.5_wd4e-4_cosine_warmup100', 
          'cifar10/wd/apollo/apollo_rho0.5_wd5e-4_cosine_warmup100', 
          # 'cifar10/wd/apollo/apollo_rho0.5_wd6e-4_cosine_warmup100', 
          'cifar10/wd/apollo/apollo_rho0.5_wd7e-4_cosine_warmup100', 
          # 'cifar10/wd/apollo/apollo_rho0.5_wd8e-4_cosine_warmup100', 
          'cifar10/wd/apollo/apollo_rho0.5_wd9e-4_cosine_warmup100', 
          # 'cifar10/wd/apollo/apollo_rho0.5_wd1e-3_cosine_warmup100', 
        ]

sgd_losses = [load_values(model)[0] for model in sgd]
sgd_smoothed_losses = [load_values(model)[1] for model in sgd]
adamw_losses = [load_values(model)[0] for model in adamw]
adamw_smoothed_losses = [load_values(model)[1] for model in adamw]
radamw_losses = [load_values(model)[0] for model in radamw]
radamw_smoothed_losses = [load_values(model)[1] for model in radamw]
apollo_losses = [load_values(model)[0] for model in apollo]
apollo_smoothed_losses = [load_values(model)[1] for model in apollo]

losses = [sgd_losses, adamw_losses, radamw_losses, apollo_losses]
smoothed_losses = [sgd_smoothed_losses, adamw_smoothed_losses, radamw_smoothed_losses, apollo_smoothed_losses]

x = list(range(1, 201))
for i in range(5):
    ax = fig.add_subplot(gs[1, i])
    ax.grid()
    ax.set_xlabel(xlabel='Epochs', fontsize=labelsize)
    ax.set_xticks(list(range(0, 201, 20)))
    ax.set_xticklabels(list(range(0, 201, 20)), fontsize=ticksize)
    ax.set_xlim(0, 200)
    ax.set_yticks([0., 0.1, 0.2, 0.3, 0.4, 0.5, 0.6])
    ax.set_yticklabels([0., 0.1, 0.2, 0.3, 0.4, 0.5, 0.6], fontsize=ticksize)
    ax.set_ylim(0, 0.6)

    for idx, (loss, smoothed_loss) in enumerate(zip(losses, smoothed_losses)):
        ax.plot(x, smoothed_loss[i], color=colors[idx], lw=linewidth)
        ax.plot(x, loss[i], color=colors[idx], lw=linewidth, alpha=opacity)


# test acc
sgd_milestone   =    [93.48, 93.89, 93.89, 94.01, 93.91, 93.88, 93.67, 93.44, 93.25]
sgd_cosine      =    [93.81, 94.37, 94.45, 94.50, 94.53, 94.48, 94.34, 94.18, 94.13]
adamw_milestone =    [92.76, 93.46, 93.76, 93.75, 93.74, 93.68, 93.53, 93.35, 93.21]
adamw_cosine    =    [92.86, 93.68, 94.17, 94.18, 94.24, 94.31, 94.18, 93.96, 93.85]
radamw_milestone =   [93.01, 93.56, 93.93, 93.98, 93.88, 93.85, 93.57, 93.40, 93.28]
radamw_cosine    =   [93.02, 93.74, 94.12, 94.26, 94.38, 94.25, 94.17, 93.98, 93.92]
apollo_milestone  =  [92.56, 93.23, 93.71, 94.08, 94.20, 94.27, 94.26, 94.19, 94.17]
apollo_cosine     =  [92.70, 93.65, 94.22, 94.39, 94.60, 94.60, 94.65, 94.80, 94.65]


ax = fig.add_subplot(gs[0, 5])
ax.set_title(label='Test accuracy', fontsize=fontsize)
ax.set_xlabel(xlabel='Weight decay for optimizers', fontsize=labelsize)
ax.set_xticks([0, 1e-4, 2e-4, 3e-4, 4e-4, 5e-4, 6e-4, 7e-4, 8e-4, 9e-4])
ax.tick_params(axis='x', labelsize=ticksize)
ax.set_xlim(0, 1e-3)
ax.set_yticks([92.0, 92.5, 93.0, 93.5, 94.0, 94.5, 95.0])
ax.set_yticklabels([92.0, 92.5, 93.0, 93.5, 94.0, 94.5, 95.0], fontsize=ticksize)
ax.set_ylim(92.5, 95)
ax.ticklabel_format(axis='x', style='sci', scilimits=(-4, -4), useMathText=True)
ax.xaxis.get_offset_text().set_fontsize(ticksize)
x = [1e-4 * i for i in range(1, 10)]
ax.plot(x, sgd_milestone, color=colors[0], marker='o', markersize=markersize, lw=linewidth)
ax.plot(x, adamw_milestone, color=colors[1], marker='o', markersize=markersize, lw=linewidth)
ax.plot(x, radamw_milestone, color=colors[2], marker='o', markersize=markersize, lw=linewidth)
ax.plot(x, apollo_milestone, color=colors[3], marker='o', markersize=markersize, lw=linewidth)


ax = fig.add_subplot(gs[1, 5])
ax.set_xlabel(xlabel='Weight decay for optimizers', fontsize=labelsize)
ax.set_xticks([0, 1e-4, 2e-4, 3e-4, 4e-4, 5e-4, 6e-4, 7e-4, 8e-4, 9e-4])
ax.tick_params(axis='x', labelsize=ticksize)
ax.set_xlim(0, 1e-3)
ax.set_yticks([92.0, 92.5, 93.0, 93.5, 94.0, 94.5, 95.0])
ax.set_yticklabels([92.0, 92.5, 93.0, 93.5, 94.0, 94.5, 95.0], fontsize=ticksize)
ax.set_ylim(92.5, 95)
ax.ticklabel_format(axis='x', style='sci', scilimits=(-4, -4), useMathText=True)
ax.xaxis.get_offset_text().set_fontsize(ticksize)
x = [1e-4 * i for i in range(1, 10)]
ax.plot(x, sgd_cosine, color=colors[0], marker='^', markersize=markersize, lw=linewidth)
ax.plot(x, adamw_cosine, color=colors[1], marker='^', markersize=markersize, lw=linewidth)
ax.plot(x, radamw_cosine, color=colors[2], marker='^', markersize=markersize, lw=linewidth)
ax.plot(x, apollo_cosine, color=colors[3], marker='^', markersize=markersize, lw=linewidth)

fig.tight_layout(h_pad=2)
plt.subplots_adjust(bottom=0.06, top=0.93)
plt.figlegend(loc='upper center', ncol=4, labelspacing=0.5, columnspacing=10., fancybox=False, shadow=False, fontsize=36, edgecolor='w',
              borderpad=0, borderaxespad=0.1)
fig.savefig('cifar10_wd.png')


